Perfect colorings of the infinite square grid: coverings and twin colors

A perfect coloring (equivalent concepts are equitable partition and partition design) of a graph $G$ is a function $f$ from the set of vertices onto some finite set (of colors) such that every node of color $i$ has exactly $S(i,j)$ neighbors of color $j$, where $S(i,j)$ are constants, forming the matrix $S$ called quotient. If $S$ is an adjacency matrix of some simple graph $T$ on the set of colors, then $f$ is called a covering of the target graph $T$ by the cover graph $G$. We characterize all coverings by the infinite square grid, proving that every such coloring is either orbit (that is, corresponds to the orbit partition under the action of some group of graph automorphisms) or has twin colors (that is, two colors such that unifying them keeps the coloring perfect). The case of twin colors is separately classified. Keywords: perfect coloring, equitable partition, partition design, square grid, rectangular grid, wallpaper group, twin colors, graph covering

==> anc/mn_w.py <==
# python3
# this python script constructs and checks perfect colorings M--W
# from Appendix B


def F23(x,y,n=0):
    prt = (x+y)%2
    al = (abs(x+y)+1)//2
    B = (y-x)//2%4
    if al == 0: return (1,2,1,2)[B]
    if prt:
        if ((x+y>0) ^ (B>=2)): return 5*al-2
        else:                  return 5*al-1
    else: 
        if B%2: 
            if (x+y>0): return 5*al+(B-1)
            else:       return 5*al+(3-B)
        else: return 5*al+1

def F32(x,y,n=0):
    prt = (x+y)%2
    al = (abs(x+y)+1)//2
    B = (y+1-x)//2%4
    if al == 0: return (1,2,1,2)[B]
    if prt==0:
        if ((x+y>0) ^ (B>=2)): return 5*al+1
        else:                  return 5*al+2
    else:
        if B%2:
            if (x+y>0): return 5*al+(B-3)
            else:       return 5*al+(1-B)
        else: return 5*al-1

def F44(x,y,n=0):
    al=abs(x-y)
    if x<y: ga=(x-2)%4
    else:   ga=y%4
    if al==0: return (1,2,1,2)[ga]
    else: return 4*al+ga-1 # 

def checkF23(): # check that F23(x,y) satisfies the definition from the paper
    def neq(x,y,f):
        F = F23(x,y)
        if F!=f: print((x,y),F,f); return True
        return False
    if (F23(0,0),F23(-1,1),F23(-2,2),F23(-3,3))!=(1,2,1,2): return 1 
    for al in range(1,25):
        for be in (0,1):
            if neq( (al-1)-(be), (al)+(be) , 5*al-2 ) : return 2
            if neq( (-al)-(2+be), (-al+1)+(2+be) , 5*al-2 ) : return -2
            if neq( (al-1)-(2+be), (al)+(2+be) , 5*al-1 ) : return 3
            if neq( (-al)-(be), (-al+1)+(be) , 5*al-1 ) : return -3
            if neq( (al)-(1+2*be), (al)+(1+2*be) , 5*al+2*be ) : return 4
            if neq( (-al)-(3-2*be), (-al)+(3-2*be) , 5*al+2*be ) : return -4
            if neq(  al-2*be , al+2*be , 5*al+1 ) : return  5
            if neq( -al-2*be, -al+2*be , 5*al+1 ) : return -5
    return 0

def color(F,n=0,N=10): # construct a colored 2N-by-2N fragment (array)
    return [ [ F(i-N,N-j,n) for i in range(2*N) ] for j in range(2*N) ]

# two (alternative) functions below substitute string names for colors (given a number of color)
clrs="0123456789ABCDEFGHIJKLMNOPQRSTUWVXYZabcdefghijklmnopqrstuwvxyz"
cl1 = lambda i: clrs[i]
cl2 = lambda i: (' '+str(i))[-2:]
# print the coloring, given an array or a function
def out(C,n=0,cl=cl2):
    if type(C)==type(F23): C=color(C,n) # if a function is given, then construct a coloring
    for cc in C:
        print(" ".join(map(cl,cc)))

# construct and print the quotient matrix
def quo(C,n=0,N=10):
    if type(C)==type(F23): C=color(C,n,N) # if a function is given, then construct a coloring
    K = max( map(max,C) )
    A = [None]*K 
    for x in range(1,len(C[0])-1):
        for y in range(1,len(C)-1):
            c = C[x][y]-1 # color of the node
            nei = [C[x+u][y+v]-1 for u,v in ((0,1),(0,-1),(1,0),(-1,0))] # colors of neighbors
            row = [ nei.count(k) for k in range(K) ] # row of the quotient matrix
            assert A[c] in (None,row)
            A[c]=row
    for a in A:
        print(str(a).replace(',',''))

def M(x,y,n):
    assert n>=6 and n%5==1
    p=(2*n-2)//5;  k=(x+y+p)//(2*p)
    x-=k*p;  y-=k*p # utilizing the period
    if abs(x+y)<p: return F23(x,y)
    else: return (n-1)+(y-x)%4//2

def N(x,y,n):
    assert n>=7 and n%5==2
    p=(2*n-4)//5;  k=(x+y+p)//(2*p)
    x-=k*(p-2);  y-=k*(p+2) # utilizing the period
    return F23(x,y)

def O(x,y,n):
    assert n>=4 and n%5==4
    p=(2*n-3)//5;  k=(x+y+p)//(2*p)
    x-=k*p;  y-=k*p # utilizing the period
    if abs(x+y)<p: return F23(x,y)
    else: return (n-1)+(y-x-1)%4//2

def P(x,y,n):
    assert n>=4 and n%5==4
    p=(2*n-3)//5;  k=(x+y+p)//(2*p)
    x-=k*(p-2);  y-=k*(p+2) # utilizing the period
    return F23(x,y)

def Q(x,y,n):
    assert n>=7 and n%5==2
    p=(2*n-4)//5;  k=(x+y+p)//(2*p)
    x-=k*p;  y-=k*p # utilizing the period
    if abs(x+y)<p: return F32(x,y)
    else: return (n-1)+(y-x)%4//2

def R(x,y,n):
    assert n>=7 and n%5==2
    p=(2*n-4)//5;  k=(x+y+p)//(2*p)
    x-=k*(p-2);  y-=k*(p+2) # utilizing the period
    return F32(x,y)

def S(x,y,n): # 
    assert n>=5 and n%5==0
    p=(2*n-5)//5;  k=(x+y+p)//(2*p)
    x-=k*(p-2);  y-=k*(p+2) # utilizing the period
    return F32(x,y)

def T(x,y,n):
    assert n>=4 and n%4==0
    p=n//4;  k=(x-y+p)//(2*p)
    x-=k*p;  y-=-k*p # utilizing the period
    if abs(x-y)<p: return F44(x,y)
    else: return (n-1)+y%2

def U(x,y,n):
    assert n>=4 and n%4==0
    p=n//4; pp=p+p;  k=(x-y+p)//(2*pp)
    x-=k*pp;  y-=-k*pp # utilizing the period
    if abs(x-y)<p: return F44(x,y)
    if abs((pp+3-x)-(3-y))<p: return F44(pp+3-x,3-y)
    if x-y==p: return n-((y-2)%4)*(3-(y-2)%4)//2
    if x-y==-p: return n-(x%4)*(3-x%4)//2
    return 0 # should never occur

def V(x,y,n):
    assert n>=5 and n%4==1
    p=(n-1)//4; pp=p+p; k=(x-y+p)//(2*pp)
    x-=k*pp;  y-=-k*pp # utilizing the period
    if abs(x-y)<p: return F44(x,y)
    if abs((pp-x)-(-y))<p: return F44(pp-x,-y)
    if x-y==p: return (n)-abs(y%4-2)
    if x-y==-p: return (n)-abs((x+2)%4-2)
    return 0 # should never occur

def W(x,y,n): # 
    assert n>=6 and n%4==2
    p=(n-2)//4;  k=(x-y+p)//(2*p)
    x-=k*(2+p);  y-=k*(2-p) # utilizing the period
    return F44(x,y)

def show(X,n=0,cl=cl2): 
    out(X,n,cl=cl)
    quo(X,n)
    print()

# EXAMPLES (uncomment to run):

show(F23)
show(F32)
show(F44)
show(M,n=16) # n>=6 and n%5==1
show(N,n=17) # n>=7 and n%5==2
show(O,n=19) # n>=4 and n%5==4
show(P,n=19) # n>=4 and n%5==4
show(Q,n=17) # n>=7 and n%5==2
show(R,n=17) # n>=7 and n%5==2
show(S,n=15) # n>=5 and n%5==0
show(T,n=16) # n>=4 and n%4==0
show(U,n=16) # n>=4 and n%4==0
show(V,n=13) # n>=5 and n%4==1
show(W,n=14) # n>=6 and n%4==2

